CalibForge: Adversarial Solver Calibration for Scaling Learnable Terminal Tasks

Training terminal agents requires executable and verifiable tasks that are not merely solvable, but appropriately challenging for learning. Executable validation establishes feasibility, yet does not reveal how a task behaves relative to a given solver setting. In this paper, we present CalibForge, an autonomous terminal-task synthesis system that uses verified solver behavior to revise candidate tasks through adversarial solver calibration. Multi-solver calibration targets disagreement within a heterogeneous solver pool, whereas contrastive solver calibration targets a designated strong-pass/weak-fail relation; both operationalize a solver-relative learnable zone anchored in demonstrated solvability. Using CalibForge, we construct 5,431 calibrated terminal tasks. Our ablations show that both strategies yield more effective supervision than authoring and validation alone or ordinary single-solver feedback. Models trained on the full collection achieve 31.84% and 47.57% on Terminal-Bench 2.1. The largest improvements over the corresponding base model reach 23.97 percentage points on Terminal-Bench 2.1, 26.54 points on SWE-bench Pro, and 30.04 points on Doc2Repo. Together, these results support solver-relative learnability as a practical target for constructing effective and transferable agent training data.

==> scripts/build_results_overview.py <==
"""Build the vector SFT teaser from the values in tables/*.tex.

Requires reportlab. Run from any directory; the PDF is written to images/.
The primary result tables remain the source of the reported uncertainty.
"""
from pathlib import Path
from reportlab.pdfgen import canvas
from reportlab.lib.colors import HexColor, Color

ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / 'images/results_overview.pdf'
C = canvas.Canvas(str(OUT), pagesize=(510, 250))
C.setTitle('CalibForge: updated SFT results')
C.setAuthor('CalibForge authors')
COLORS = ['#C0C9D3', '#8BA8C7', '#74A895', '#D59762']

def label(x, y, text, size=8, align='center', bold=False):
    C.setFont('Times-Bold' if bold else 'Times-Roman', size)
    C.setFillColor(HexColor('#202A36'))
    getattr(C, {'center':'drawCentredString', 'left':'drawString', 'right':'drawRightString'}[align])(x, y, text)

def panel(x, y, title, categories, values, series, indices, maximum):
    label(x+116, y+104, title, 10, bold=True)
    left, bottom, width, height = x+24, y+26, 207, 65
    C.setLineWidth(0.35)
    for tick in range(0, maximum+1, 20):
        yy = bottom + height*tick/maximum
        C.setStrokeColor(HexColor('#E3E7EB'))
        C.line(left, yy, left+width, yy)
        label(left-4, yy-2, str(tick), 7, 'right')
    n = len(categories)
    group_width = width/n
    count = len(series)
    bar_width = min(22, group_width*0.78/count)
    for i, category in enumerate(categories):
        center = left+(i+0.5)*group_width
        for j, value in enumerate(values[i]):
            bx = center + (j-(count-1)/2)*bar_width-bar_width*0.44
            bh = height*value/maximum
            C.setFillColor(HexColor(COLORS[indices[j] if len(indices)==count else i]))
            C.rect(bx,bottom,bar_width*0.88,bh,stroke=0,fill=1)
            label(bx+bar_width*0.44,bottom+bh+3,f'{value:.2f}',6.9,bold=(indices[j] if len(indices)==count else i)==3)
        label(center,bottom-10,category,7.3)
    if len(series)>1:
        positions = [x+28+k*(218/len(series)) for k in range(len(series))]
        for pos, name, idx in zip(positions, series, indices):
            C.setFillColor(HexColor(COLORS[idx]))
            C.rect(pos, y+1, 6, 6, fill=1, stroke=0)
            label(pos+9, y+1, name, 7.2, 'left')

panel(5,133,'Calibration ablation: TB2.1 accuracy (%)',
      ['No Solver','Single Solver','Multi Solver','Contrastive'],
      [[17.60],[23.97],[29.21],[30.71]],['variant'],[0,1,2,3],40)
panel(266,133,'Terminal-Bench 2.1 accuracy (%)',
      ['Qwen3-30B-A3B','Qwen3.5-35B-A3B'],
      [[7.87,27.72,24.72,31.84],[35.58,38.20,39.70,47.57]],
      ['Base','TermiGen','TerminalTraj','CalibForge'],[0,1,2,3],60)
panel(5,12,'SWE-bench Pro resolved rate (%)',
      ['Qwen3-30B-A3B','Qwen3.5-35B-A3B'],
      [[2.87,29.41],[41.18,44.32]],['Base Model','CalibForge'],[0,3],60)
panel(266,12,'Doc2Repo pass rate (%)',
      ['Qwen3-30B-A3B','Qwen3.5-35B-A3B'],
      [[5.94,35.98],[44.92,48.77]],['Base Model','CalibForge'],[0,3],60)
C.save()
print(OUT)


==> scripts/prepare_submission.py <==
"""Package the active manuscript, excluding unused drafts and build logs.

Run after compiling main.tex. The package is prepared locally; nothing is uploaded.
"""
from pathlib import Path
import re
import tarfile

ROOT = Path(__file__).resolve().parents[1]
files = {Path('main.bib')}

def collect(relative):
    if relative in files:
        return
    path = ROOT / relative
    if not path.is_file():
        raise FileNotFoundError(path)
    files.add(relative)
    if path.suffix not in {'.tex', '.cls'}:
        return
    text = '\n'.join(line for line in path.read_text().splitlines()
                     if not line.lstrip().startswith('%'))
    for name in re.findall(r'\\input\{([^}]+)\}', text):
        collect(Path(name if name.endswith('.tex') else name + '.tex'))
    for name in re.findall(r'\\includegraphics(?:\[[^]]*\])?\s*\{([^}]+)\}', text):
        if '#' not in name:
            collect(Path(name))

collect(Path('main.tex'))
collect(Path('AweAI.cls'))
if (ROOT / 'main.bbl').is_file():
    files.add(Path('main.bbl'))
else:
    raise FileNotFoundError('Compile first and place main.bbl beside main.tex.')

out = ROOT / 'arxiv_submission.tar.gz'
with tarfile.open(out, 'w:gz') as tar:
    for relative in sorted(files):
        tar.add(ROOT / relative, arcname=str(relative), recursive=False)
print(f'{out}: {len(files)} files')

